A study on prefixes of $c_2$ invariants

This document begins by reviewing recent progress that has been made by taking a combinatorial perspective on the $c_2$ invariant, an arithmetic graph invariant with connections to Feynman integrals. Then it proceeds to report on some recent calculations of $c_2$ invariants for two families of circulant graphs at small primes. These calculations support the idea that all possible finite sequences appear as initial segments of $c_2$ invariants, in contrast to their apparent sparsity on small graphs.

==> C13.cc <==
#include <iostream>
#include <vector>
#include <list>
#include <array>
#include <map>
#include <unordered_map>
#include <queue>
#include <algorithm>
#include <stdlib.h>

using namespace std;

const int N = 6;
const int E = 6; 

//configs and edge lists are made of arrays of chars to be smaller 


//some modifications from https://stackoverflow.com/questions/42701688/using-an-unordered-map-with-arrays-as-keys
struct ArrayHasher {
  std::size_t operator()(const array<char, N>& a) const {
    std::size_t h = 0;
    for (auto e : a) {
      h ^= std::hash<char>{}(e)  + 0x9e3779b9 + (h << 6) + (h >> 2); 
    }
    return h;
  }   
};



struct ConfigHasher {
  std::size_t operator()(const vector<array<char, N> >& a) const {
    std::size_t h = 0;
    for (auto e : a) {
      h ^= ArrayHasher{}(e)  + 0x9e3779b9 + (h << 6) + (h >> 2); 
    }
    return h;
  }   
};

/*//for work servers which don't have c++11
struct ArrayHasher {
  std::size_t operator()(const array<char, N>& a) const {
    std::size_t h = 0;
    for (array<char, N>::const_iterator e = a.begin(); e != a.end(); e++) {
      h ^= std::hash<char>{}(*e)  + 0x9e3779b9 + (h << 6) + (h >> 2);
    }
    return h;
  }
};


struct ConfigHasher {
  std::size_t operator()(const vector<array<char, N> >& a) const {
    std::size_t h = 0;
    for (vector<array<char, N> >::const_iterator e = a.begin(); e != a.end();
         e++) {
      h ^= ArrayHasher{}(*e)  + 0x9e3779b9 + (h << 6) + (h >> 2);
    }
    return h;
  }
};
*/


void print_config(vector<array<char, N> > config){
  for(vector<array<char, N> >::iterator i = config.begin();
      i != config.end(); i++){
    for(int j=0; j<N; j++){
      cout << (int)(*i)[j] << " ";
    }
    cout << endl;
  }
}

void print_M(vector<unordered_map<int, int> >& M){
  for(vector<unordered_map<int, int> >::iterator i = M.begin();
      i != M.end(); i++){
    for(unordered_map<int, int>::iterator j= (*i).begin(); j!=(*i).end(); j++){
      cout << j->first << ":" << j->second << " ";
    }
    cout << endl;
  }
}

//put the configuration into a canonical form (in place) so it can be compared
void normalize(vector<array<char, N> >& config){
  for(vector<array<char, N> >::iterator i = config.begin();
      i != config.end(); i++){
    int smallest_unused = 1;
    for(int k=0; k<N; k++){
      if((*i)[k] > smallest_unused){
	int val = (*i)[k];
	for(int j=k; j<N; j++){
	  if ((*i)[j] == smallest_unused){
	    (*i)[j] = val;
	  } else if ((*i)[j] == val){
	    (*i)[j] = smallest_unused;
	  }
	}
      }
      if ((*i)[k] >= smallest_unused){
	smallest_unused++;
      }
    }
    //if there's only one explict colour that's the same as none
    if(smallest_unused==2){
      for(int j=0; j<N; j++){
	(*i)[j]=0;
      }
    }
  }    
  std::sort(config.begin(), config.end());
}


//given a configuration which has been reduced in rows <i
//and with numbers of rim (n) and chord (m) edges still to be used
//reduce the whole thing returning a list of the reduced configurations
list<vector<array<char, N> > > reduce(vector<array<char, N> >& config,
				     int i_index,
				     int n, int m){
  list<vector<array<char, N> > > result;

  //base case
  if(i_index==config.size()){
    if ((n==0) && (m==0)){
      vector<array<char, N> > new_config = config;
      result.push_back(new_config);
    }
    return result;
  }

  //now reduce at row i
  int v1 = (config[i_index])[0];
  int v2 = (config[i_index])[1];
  int v3 = (config[i_index])[2];
  
  //does the first element appear again and so can't be disconnected?
  bool found = false;
  for(int j=1; j<N; j++){
    if((config[i_index])[j] == v1){
      found = true;
      break;
    }
  }

  //try the four possible reductions
  if((v1 != 0) && !found){
    //cout << "can reduce by cutting off this vertex" << endl;
    (config[i_index])[0]=v2;
    (config[i_index])[1]=v3;
    (config[i_index])[2]=0;
    result.splice(result.end(), reduce(config, i_index+1, n, m));
    (config[i_index])[0]=v1;
    (config[i_index])[1]=v2;
    (config[i_index])[2]=v3;
  }
  if(m>0){
    //cout << "can reduce by contracting the chord edge" << endl;
    (config[i_index])[0]=v2;
    (config[i_index])[1]=v3;
    (config[i_index])[2]=v1;
    result.splice(result.end(), reduce(config, i_index+1, n, m-1));
    (config[i_index])[0]=v1;
    (config[i_index])[1]=v2;
    (config[i_index])[2]=v3;
  }
  if((n>0) && ((v1 == 0) || (v2 == 0) || (v1 == v2))){
    //cout << "can reduce by contracting the rim edge" << endl;
    int count1 = 0;
    int count2 = 0;
    int max = 0;
    for(int j=0; j<N; j++){
      if((config[i_index])[j] == v1){
	count1++;
      }
      if((config[i_index])[j] == v2){
	count2++;
      }
      if((config[i_index])[j] > max){
	max = (config[i_index])[j];
      }
    }
    if((v1==0) && (v2==0)){
      //cout << "case both v1=v2=0"<< endl;
      (config[i_index])[0] = 0;
      (config[i_index])[1] = v3;
      (config[i_index])[2] = 0;
      result.splice(result.end(), reduce(config, i_index+1, n-1, m));
      if (m>0){
	//cout << "can reduce by contracting both" << endl;
	if (count1 == N){
	  (config[i_index])[0] = max+1;
	  (config[i_index])[2] = max+2;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	} else {
	  //go though the trees that are there and split them in all ways
	  int max_entry = 0;
	  for (int k=0; k<N; k++){
	    if (config[i_index][k] > max_entry){
	      max_entry = config[i_index][k];
	    }
	  }
	  for (int t=1; t<=max_entry; t++){
	    vector<int> positions;
	    for (int k=0; k<N; k++){
	      if(config[i_index][k] == t){
		positions.push_back(k);
	      }
	    }
	    if(positions.size() >= 1){
	      config[i_index][0] = t;
	      config[i_index][2] = max+1;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	      config[i_index][0] = max+1;
	      config[i_index][2] = t;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	    }
	    if(positions.size() >= 2){
	      //additionally need these two
	      config[i_index][positions.front()] = max+1;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	      config[i_index][positions.front()] = t;
	      config[i_index][positions.back()] = max+1;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	      config[i_index][positions.back()] = t;
	    }
	    if(positions.size() > 2){
	      cout << "this case is not fully implemented, here positions.size() = " << positions.size() << endl;
	    }
	  }
	}	
      }
      (config[i_index])[0] = v1;
      (config[i_index])[1] = v2;
      (config[i_index])[2] = v3;
    } else if(v1 == 0){
      //cout << "case v1=0 but v2 not 0" << endl;
      (config[i_index])[0] = v2;
      (config[i_index])[1] = v3;
      (config[i_index])[2] = 0;
      result.splice(result.end(), reduce(config, i_index+1, n-1, m));
      if(m>0){
	//cout << "can reduce by contracting both" << endl;
	(config[i_index])[2] = max+1;
	result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	if(count2 >= 2){
	  (config[i_index])[2] = v2;
	  (config[i_index])[0] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	}
	if(count2 > 2){
	  //additionally need two more
	  vector<int> positions;
	  for (int k=0; k<N; k++){
	    if((config[i_index][k] == v2) && (k != 2)){
	      //don't count 2 because we know that one's there
	      positions.push_back(k);
	    }
	  }
	  config[i_index][positions.front()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.front()] = v2;
	  config[i_index][positions.back()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.back()] = v2;
	}
	if(count2 > 3){
	  cout << "this case is not correctly implemented, count2=" << count2 << endl;
	}

      }
      (config[i_index])[0] = v1;
      (config[i_index])[1] = v2;
      (config[i_index])[2] = v3;
    } else {// if((v2 == 0) || (count1 < 3)){
      //cout << "other cases currently implemented" << endl;
      (config[i_index])[1] = v3;
      (config[i_index])[2] = 0;
      result.splice(result.end(), reduce(config, i_index+1, n-1, m));
      if(m>0){
	//cout << "can reduce by contracting both" << endl;
	(config[i_index])[2] = max+1;
	result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	if(((v2 == 0) && (count1 >= 2)) || (v2 == v1) && (count1 >= 3)){
	  (config[i_index])[2] = v1;
	  (config[i_index])[0] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	}
	if(((v2 == 0) && (count1 >= 3)) || (count1 >= 4)){
	  //additionally need two more
	  vector<int> positions;
	  for (int k=0; k<N; k++){
	    if((config[i_index][k] == v1) && (k != 2)){
	      //don't count 2 because we know that one's there
	      positions.push_back(k);
	    }
	  }
	  config[i_index][positions.front()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.front()] = v1;
	  config[i_index][positions.back()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.back()] = v1;
	}
	if(((v2 == 0) && (count1 > 3)) || (count1 > 4)){
	  cout << "this case is not correctly implemented either, count1=" << count1 << endl;
	}
      }
      (config[i_index])[0] = v1;
      (config[i_index])[1] = v2;
      (config[i_index])[2] = v3;
    }
  }
  //cout << "returing from reduce" << endl;
  return result;
}


//generate the different spanning trees and forests on the smallest graph
//now with smaller size 5 version
vector<pair<array<char, E>, array<char, N-1> > > gen_forests(){
  vector<pair<array<char, E>, array<char, N-1> > > result;
  
  //no edges -- 1 possibility
  array<char, E> edges0 = {0, 0, 0, 0, 0, 0};
  array<char, N-1> config0 = {1, 2, 3, 4, 5};
  result.push_back(make_pair(edges0, config0));

  //1 to 5 edges
  for(int i=0; i<E; i++){
    array<char, E> edges = {0, 0, 0, 0, 0, 0};
    array<char, N-1> config = {1, 2, 3, 4, 5};
    edges[i]=1;
    if(i<4){
      config[i+1]--;
    } else {
      config[i-1] = config[i-4];
    }
    result.push_back(make_pair(edges, config));
    for(int j=i+1; j<E; j++){
      array<char, E> edges2 = edges;
      array<char, N-1> config2 = config;
      edges2[j]=1;
      if(j<4){
	config2[j+1] = config2[j];
      } else {
	int val = config2[j-1];
	config2[j-1] = config2[j-4];
	for(int a=0; a<N-1; a++){
	  if(config2[a] == val){
	    config2[a] = config2[j-4];
	  }
	}
      }
      result.push_back(make_pair(edges2, config2));
      for(int k=j+1; k<E; k++){
	array<char, E> edges3 = edges2;
	array<char, N-1> config3 = config2;
	edges3[k]=1;
	if(k<4){
	  config3[k+1] = config3[k];
	} else {
	  int val = config3[k-1];
	  config3[k-1] = config3[k-4];
	  for(int a=0; a<N-1; a++){
	    if(config3[a] == val){
	      config3[a] = config3[k-4];
	    }
	  }
	}
	result.push_back(make_pair(edges3, config3));
	for(int m=k+1; m<E; m++){ 
	  array<char, E> edges4 = edges3;
	  array<char, N-1> config4 = config3;
	  edges4[m]=1;
	  if(m<4){
	    config4[m+1] = config4[m];
	  } else {
	    int val = config4[m-1];
	    config4[m-1] = config4[m-4];
	    for(int a=0; a<N-1; a++){
	      if(config4[a] == val){
		config4[a] = config4[m-4];
	      }
	    }
	  }
	  if(((edges4[0]!=0) && (edges4[3]!=0) && (edges4[4]!=0)
	      && (edges4[5]!=0))
	     || ((edges4[0]!=0) && (edges4[1]!=0) && (edges4[2]!=0)
		 && (edges4[4]!=0))
	     || ((edges4[1]!=0) && (edges4[2]!=0) && (edges4[3]!=0)
		 && (edges4[4]!=0))){
	    // there's a cycle so don't use this one
	  } else {
	    result.push_back(make_pair(edges4, config4));
	  }
	}
      }
    }
  }
  return result;
}

//check if a config row and a spanning forest vertex config are compatible
//reduced size version
bool is_compatible(array<char, N-1> config_row, array<char, N-1> forest){

  //special case when the row is all 0s
  bool all0 = true;
  bool all0_match = true;
  for(int k=0; k<N-1; k++){
    if(config_row[k] != 0){
      all0 = false;
      all0_match=false;
    }
    if(forest[k] != forest[0]){
      all0_match=false;
    }
  }
  if(all0){
    //cout << "config is all 0, returning " << all0_match << endl;
    return all0_match;
  }

  //give them matching normalizations
  int smallest_unused = 1;
  for(int k=0; k<N-1; k++){
    if(config_row[k] >= smallest_unused){
      int valr = config_row[k];
      int valf = forest[k];
      for(int j=0; j<N-1; j++){
	if (config_row[j] == smallest_unused){
	  config_row[j] = valr;
	} else if (config_row[j] == valr){
	  config_row[j] = smallest_unused;
	}
	if (forest[j] == smallest_unused){
	  forest[j] = valf;
	} else if (forest[j] == valf){
	  forest[j] = smallest_unused;
	}
      }
      smallest_unused++;
    }
  }


  //check if same max value and they match at each nonzero entry of config_row
  int maxr=0;
  int maxf=0;
  for(int k=0; k<N-1; k++){
    if(config_row[k] != 0){
      if(config_row[k] != forest[k]){
	return false;
      }
    }
    if(config_row[k] > maxr){
      maxr = config_row[k];
    }
    if(forest[k] > maxf){
      maxf = forest[k];
    }
  }
  if(maxf != maxr){
    return false;
  }
  return true;
}


//pull out the actual work for point counting and try to be more efficient
int pt_count_helper(vector<vector<array<char, E> > >& forests_vec, int i, int p,
		    array<char, E> &used){
  //the later forest vecs tend to be shorter (and more likely to be 0)
  //which is why it counts down

  //base case
  if(i==-1){
    for(int j=0; j<E; j++){
      if(used[j]!=p-1){
    	return 0;
      }
    }
    return 1;
  }

  //inductive case
  int result = 0;
  array<char, E> new_used;
  bool too_big_or_small;
  for(vector<array<char, E> >::iterator j=(forests_vec[i]).begin();
      j!=(forests_vec[i]).end(); j++){
    new_used = used;
    too_big_or_small = false;
    for(int k=0; k<E; k++){
      new_used[k] += (*j)[k];
      if((new_used[k] > p-1) || (new_used[k] < p-1-i)){// || (new_used[k] < i-p+2)){
	too_big_or_small=true;
    	break;
      }
    }
    if(!too_big_or_small){
      result += pt_count_helper(forests_vec, i-1, p, new_used);
    }
  }
  
  return result;
}


//calculate the point count recursively for a given configuration
//used is the edges used so far
//all_forests is the list of all possible spanning forests
//forest_map is a map from config rows to allowable forests for that row
//all_forests passed by ref is just to avoid copying large structures
//forest_map will be added to as we process more rows
// this is the version for size 5 base cases
int calc_pt_count(const vector<array<char, N> > & config, int p,
		  vector<pair<array<char, E>,array<char, N-1> > >& all_forests,
		  unordered_map<array<char, N>, vector<array<char, E> >, ArrayHasher >& forest_map){

  vector<vector<array<char, E> > > forests_vec;
  unordered_map<array<char, N>, vector<array<char, E> >, ArrayHasher >::iterator cur_forests;
  array<char, N-1> row_small_vers;
  for(int i=0; i<config.size(); i++){
    cur_forests = forest_map.find(config[i]);
    if(cur_forests==forest_map.end()){
      //this config row hasn't had its forests computed yet so compute them now.

      //make a compressed version of the row with middle entries merged
      //****this is special to C(1,3)****
      if (((config[i])[2] == 0) || ((config[i])[3] == 0)
	  || ((config[i])[2] == (config[i])[3])){
	//then compression is possible
	for(int k=0; k<3; k++){
	  row_small_vers[k] = (config[i])[k];
	}
	for(int k=3; k<N-1; k++){
	  row_small_vers[k] = (config[i])[k+1];
	}
	if((config[i])[2]==0){
	  row_small_vers[2] = (config[i])[3];
	}

	vector<array<char, E> > assoc_forests;
	for(vector<pair<array<char, E>,array<char, N-1> > >::iterator j=all_forests.begin();
	    j != all_forests.end(); j++){
	  if(is_compatible(row_small_vers, (*j).second)){
	    assoc_forests.push_back((*j).first);
	  }
	}
	forest_map.insert(make_pair(config[i], assoc_forests));
	forests_vec.push_back(assoc_forests);
      } else {
	//compression is not possible so outright get 0
	return 0;
      }
    } else {
      // this config row already had its forests computed so just use those
      forests_vec.push_back(cur_forests->second);
    }
  }

  array<char, E> empty = {0, 0, 0, 0, 0, 0};
  return pt_count_helper(forests_vec, forests_vec.size()-1, p, empty) % p;
}

//iterate the system once.  Arguments by ref are to avoid copying big structures
//doubly sparse M (vec of triples) version
vector<int> iterate(int p, vector<array<int, 3> >& Mvec, vector<int>& v){
  vector<int> result(v.size(), 0);

  for(vector<array<int, 3> >::iterator it = Mvec.begin(); it!=Mvec.end(); it++){
    result[(*it)[0]] += (v[(*it)[1]])*((*it)[2]);
  }
  for(int i=0; i<result.size(); i++){
    result[i] = result[i]% p;
  }
  return result;
}

int main(int argc, char ** argv){
  // arguments for p=2
  //int p = 2;
  //int iterations = 2 ; // vector repeats after 2*2; // previously calculated apparent period (actually not quite!)
  //

  // arguments for p=3
  //int p = 3;
  //int iterations = 36; // previously calculated apparent period
  //

  // arguments for p=5
  int p = 5;
  int iterations = 3720; // previously calculated apparent period
  //

  // arguments for p=7
  //int p = 7;
  //int iterations = 134064; // previously calculated apparent period
  //
  
  // initialize vector of configurations
  vector<array<char, N> > init_config;
  for(int i=0; i<p-1; i++){
    array<char, N> psi = {0, 0, 0, 0, 0, 0};
    init_config.push_back(psi);
  }
  for(int i=0; i<p-1; i++){
    array<char, N> phi = {1, 0, 2, 2, 0, 3};
    init_config.push_back(phi);
  }

  // rewrite with a map and a queue instead of a vector so as to be faster
  queue<vector<array<char, N> > > not_yet_processed;
  not_yet_processed.push(init_config);
  unordered_map<vector<array<char, N> >, int, ConfigHasher> index_map;
  index_map.insert(make_pair(init_config, 0));

  // initialize the matrix of the system of recurrences
  // use a map for each matrix "row" because they are sparse
  vector<unordered_map<int, int> > M;

  // loop through the vector of configurations as it grows
  // building the matrix of the system of recurrences as we go
  // now rewritten with map and queue
  int i=1;
  int oldi = 0;
  list<vector<array<char, N> > > one_iteration;
  unordered_map<vector<array<char, N> >, int,ConfigHasher>::iterator cur_in_map;
  while(!not_yet_processed.empty()){
    unordered_map<int, int> cur_M_row;
    one_iteration = reduce(not_yet_processed.front(), 0, p-1, p-1);
    not_yet_processed.pop();
    oldi=i;
    for(list<vector<array<char, N> > >::iterator cur_red=one_iteration.begin();
	cur_red != one_iteration.end(); cur_red++){
      normalize(*cur_red);
      cur_in_map = index_map.find(*cur_red);
      if(cur_in_map != index_map.end()){
	if(cur_M_row.find(cur_in_map->second) != cur_M_row.end()){
	  cur_M_row[cur_in_map->second]++;
	} else {
	  cur_M_row.insert(make_pair(cur_in_map->second, 1));
	}
      } else {
	cur_M_row.insert(make_pair(i, 1));
	index_map.insert(make_pair(*cur_red, i));
	i++;
	if (i%10000 == 0){
	  cout << index_map.size() << ":" << M.size() << "  " << flush;
	}

	not_yet_processed.push(*cur_red);
      }
    }
    M.push_back(cur_M_row);
  }
  
  //output some stuff
  //much less output for the big runs because the file gets too big
  cout << endl << "p=" << p << " number of equations=" << M.size() << endl;
  for(unordered_map<vector<array<char, N> >, int, ConfigHasher>::iterator i=index_map.begin();
      i!=index_map.end(); i++){
    cout << "index=" << i->second << endl;
    print_config((*i).first);
  }

  //clean M
 
  int elts_cleaned = 0;
  int rows_cleaned = 0;
  unordered_map<int, int>::iterator to_erase;
  for(vector<unordered_map<int, int> >::iterator it = M.begin(); it!=M.end();
      it++){
    for(unordered_map<int, int>::iterator j=(*it).begin(); j!=(*it).end();){
      j->second = j->second % p;
      if (j->second == 0){
	to_erase = j;
	j++;
  	(*it).erase(to_erase);
  	elts_cleaned ++;
      }
      else{
      	j++;
      }
    }
    if ((*it).empty()){
      rows_cleaned ++;
    }
  }
  cout <<  "elts set to 0 = " << elts_cleaned 
       << "  rows set to 0 = " << rows_cleaned << endl;
  //check that M is clean
  print_M(M);

  //build the different spanning trees and forests on the smallest graph
  vector<pair<array<char, E>, array<char, N-1> > > all_forests = gen_forests();
  cout << "there are " << all_forests.size() << " forests" << endl;

  //make the initial condition vector
  //adjusted for the map version
  cout << "making initial condition vector" << endl;
  vector<int> init_v(index_map.size(), 0);
  i=0;
  unordered_map<array<char, N>, vector<array<char, E> >, ArrayHasher > forest_map;
  for(unordered_map<vector<array<char, N> >, int, ConfigHasher>::iterator it=index_map.begin();
      it!=index_map.end(); it++){
    init_v[it->second] = calc_pt_count(it->first, p, all_forests, forest_map);
    if (i%10000 == 0){
      cout << i << "(" << forest_map.size() << ") " << flush;
    }
    i++;
  }
  cout << endl;

  //print initial condition vector
  for(int j=0; j<init_v.size(); j++){
    cout << "init_v[" << j << "]=" << init_v[j] << endl;
  }
  
  //try removing some stuff we don't need any longer to see if it helps
  index_map.clear();
  forest_map.clear();

  //organize the M matrix differently for faster iterating
  //namely as a list of triples, (row index, col index, coeff)
  vector<array<int, 3> > Mvec;
  for(int k=0; k<M.size(); k++){
    unordered_map<int, int> row = M[k];
    for(unordered_map<int, int>::iterator j=row.begin(); j!=row.end(); j++){
      Mvec.push_back({k, j->first, j->second});
    }
  }
	
  //iterate some times
  vector<int> v = init_v;
  vector<vector<int> > period_iteration_vs;
  period_iteration_vs.push_back(v);
  for (int k=0; k< 100000; k++){
    for(int j=0; j<iterations; j++){
      v = iterate(p, Mvec, v);
      cout << v[0];
    }
    cout << endl;
    bool ok = true;
    int matching_index = -1;
    for (int t=0; t<period_iteration_vs.size(); t++){
      ok = true;
      for (int j=0; j<v.size(); j++){
	if (v[j] != (period_iteration_vs[t])[j]){
	  ok = false;
	  break;
	}
      }
      if (ok){
	matching_index = t;
	break;
      }
    }
    if (matching_index != -1){
      cout << "after iteration " << (k+1)*iterations
	   << ", v agrees with the " << matching_index <<"th vector" << endl;
      break;
    } else {
	period_iteration_vs.push_back(v);
    }
  }

}


==> C23.cc <==
#include <iostream>
#include <vector>
#include <list>
#include <array>
#include <map>
#include <queue>
#include <algorithm>
#include <stdlib.h>

using namespace std;

const int N = 6;
const int E = 5; //smaller number of edges for reduced base cases

void print_config(vector<array<char, N> > & config){
  for(vector<array<char, N> >::iterator i = config.begin();
      i != config.end(); i++){
    for(int j=0; j<N; j++){
      cout << (*i)[j] << " ";
    }
    cout << endl;
  }
}

void print_M(list<map<int, int> > & M){
  for(list<map<int, int> >::iterator i = M.begin();
      i != M.end(); i++){
    for(map<int, int>::iterator j= (*i).begin(); j!=(*i).end(); j++){
      cout << j->first << ":" << j->second << " ";
    }
    cout << endl;
  }
}

//put the configuration into a canonical form (in place) so it can be compared
void normalize(vector<array<char, N> >& config){
  for(vector<array<char, N> >::iterator i = config.begin();
      i != config.end(); i++){
    int smallest_unused = 1;
    for(int k=0; k<N; k++){
      if((*i)[k] > smallest_unused){
	int val = (*i)[k];
	for(int j=k; j<N; j++){
	  if ((*i)[j] == smallest_unused){
	    (*i)[j] = val;
	  } else if ((*i)[j] == val){
	    (*i)[j] = smallest_unused;
	  }
	}
      }
      if ((*i)[k] >= smallest_unused){
	smallest_unused++;
      }
    }
    //if there's only one explict colour that's the same as none
    if(smallest_unused==2){
      for(int j=0; j<N; j++){
	(*i)[j]=0;
      }
    }
  }    
  std::sort(config.begin(), config.end());
}


//given a configuration which has been reduced in rows <i
//and with numbers of jump 2 (n) and jump 3 (m) edges still to be used
//reduce the whole thing returning a list of the reduced configurations
list<vector<array<char, N> > > reduce(vector<array<char, N> >& config,
				     int i_index,
				     int n, int m){
  list<vector<array<char, N> > > result;

  //base case
  if(i_index==config.size()){
    if ((n==0) && (m==0)){
      vector<array<char, N> > new_config = config;
      result.push_back(new_config);
    }
    return result;
  }

  //now reduce at row i
  int v1 = (config[i_index])[0];
  int v2 = (config[i_index])[1];
  int v3 = (config[i_index])[2];
  
  //does the first element appear again and so can't be disconnected?
  bool found = false;
  for(int j=1; j<N; j++){
    if((config[i_index])[j] == v1){
      found = true;
      break;
    }
  }

  //try the four possible reductions
  if((v1 != 0) && !found){
    //cout << "can reduce by cutting off this vertex" << endl;
    (config[i_index])[0]=v2;
    (config[i_index])[1]=v3;
    (config[i_index])[2]=0;
    result.splice(result.end(), reduce(config, i_index+1, n, m));
    (config[i_index])[0]=v1;
    (config[i_index])[1]=v2;
    (config[i_index])[2]=v3;
  }
  if(m>0){
    //cout << "can reduce by contracting the jump 3 edge" << endl;
    (config[i_index])[0]=v2;
    (config[i_index])[1]=v3;
    (config[i_index])[2]=v1;
    result.splice(result.end(), reduce(config, i_index+1, n, m-1));
    (config[i_index])[0]=v1;
    (config[i_index])[1]=v2;
    (config[i_index])[2]=v3;
  }
  if((n>0) && ((v1 == 0) || (v3 == 0) || (v1 == v3))){
    //cout << "can reduce by contracting the jump 2 edge" << endl;
    int count1 = 0;
    int count3 = 0;
    int max = 0;
    for(int j=0; j<N; j++){
      if((config[i_index])[j] == v1){
	count1++;
      }
      if((config[i_index])[j] == v3){
	count3++;
      }
      if((config[i_index])[j] > max){
	max = (config[i_index])[j];
      }
    }
    if((v1==0) && (v3==0)){
      //cout << "case both v1=v3=0"<< endl;
      (config[i_index])[0] = v2;
      (config[i_index])[1] = 0;
      (config[i_index])[2] = 0;
      result.splice(result.end(), reduce(config, i_index+1, n-1, m));
      if (m>0){
	//cout << "can reduce by contracting both" << endl;
	if (count1 == N){
	  (config[i_index])[1] = max+1;
	  (config[i_index])[2] = max+2;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	} else {
	  //go though the trees that are there and split them in all ways
	  int max_entry = 0;
	  for (int k=0; k<N; k++){
	    if (config[i_index][k] > max_entry){
	      max_entry = config[i_index][k];
	    }
	  }
	  for (int t=1; t<=max_entry; t++){
	    list<int> positions;
	    for (int k=0; k<N; k++){
	      if(config[i_index][k] == t){
		positions.push_back(k);
	      }
	    }
	    if(positions.size() >= 1){
	      config[i_index][1] = t;
	      config[i_index][2] = max+1;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	      config[i_index][1] = max+1;
	      config[i_index][2] = t;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	    }
	    if(positions.size() >= 2){
	      //additionally need these two
	      config[i_index][positions.front()] = max+1;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	      config[i_index][positions.front()] = t;
	      config[i_index][positions.back()] = max+1;
	      result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	      config[i_index][positions.back()] = t;
	    }
	    if(positions.size() > 2){
	      cout << "this case is not fully implemented, here positions.size() = " << positions.size() << endl;
	    }
	  }
	}	
      }
      (config[i_index])[0] = v1;
      (config[i_index])[1] = v2;
      (config[i_index])[2] = v3;
    } else if(v1 == 0){
      //cout << "case v1=0 but v3 not 0" << endl;
      (config[i_index])[0] = v2;
      (config[i_index])[1] = v3;
      (config[i_index])[2] = 0;
      result.splice(result.end(), reduce(config, i_index+1, n-1, m));
      if(m>0){
	//cout << "can reduce by contracting both" << endl;
	(config[i_index])[2] = max+1;
	result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	if(count3 >= 2){
	  (config[i_index])[2] = v3;
	  (config[i_index])[1] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	}
	if(count3 > 2){
	  //additionally need two more
	  list<int> positions;
	  for (int k=0; k<N; k++){
	    if((config[i_index][k] == v3) && (k != 2)){
	      //don't count 2 because we know that one's there
	      positions.push_back(k);
	    }
	  }
	  config[i_index][positions.front()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.front()] = v3;
	  config[i_index][positions.back()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.back()] = v3;
	}
	if(count3 > 3){
	  cout << "this case is not correctly implemented, count3=" << count3 << endl;
	}

      }
      (config[i_index])[0] = v1;
      (config[i_index])[1] = v2;
      (config[i_index])[2] = v3;
    } else {
      //cout << "other cases currently implemented" << endl;
      (config[i_index])[0] = v2;
      (config[i_index])[1] = v1;
      (config[i_index])[2] = 0;
      result.splice(result.end(), reduce(config, i_index+1, n-1, m));
      if(m>0){
	//cout << "can reduce by contracting both" << endl;
	(config[i_index])[2] = max+1;
	result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	if(((v3 == 0) && (count1 >= 2)) || (v3 == v1) && (count1 >= 3)){
	  (config[i_index])[2] = v1;
	  (config[i_index])[1] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	}
	if(((v3 == 0) && (count1 >= 3)) || (count1 >= 4)){
	  //additionally need two more
	  list<int> positions;
	  for (int k=0; k<N; k++){
	    if((config[i_index][k] == v1) && (k != 2)){
	      //don't count 2 because we know that one's there	      
	      positions.push_back(k);
	    }
	  }
	  config[i_index][positions.front()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.front()] = v1;
	  config[i_index][positions.back()] = max+1;
	  result.splice(result.end(), reduce(config, i_index+1, n-1, m-1));
	  config[i_index][positions.back()] = v1;
	}
	if(((v3 == 0) && (count1 > 3)) || (count1 > 4)){
	  cout << "this case is not correctly implemented either, count1=" << count1 << endl;
	}
      }
      (config[i_index])[0] = v1;
      (config[i_index])[1] = v2;
      (config[i_index])[2] = v3;
    }
  }
  return result;
}

//generate the different spanning trees and forests on the smallest graph
//small base case version
list<pair<array<char, E>, array<char, N-1> > > gen_forests(){
  list<pair<array<char, E>, array<char, N-1> > > result;
  
  //no edges -- 1 possibility
  array<char, E> edges0 = {0, 0, 0, 0, 0};
  array<char, N-1> config0 = {1, 2, 3, 4, 5};
  result.push_back(make_pair(edges0, config0));

  //1 to 4 edges (only size 5 is the 5 cycle; no other restrictions)
  for(int i=0; i<E; i++){
    array<char, E> edges = {0, 0, 0, 0, 0};
    array<char, N-1> config = {1, 2, 3, 4, 5};
    edges[i]=1;
    if(i<3){
      config[i+2] = config[i];
    } else {
      config[i] = config[i-3];
    }
    result.push_back(make_pair(edges, config));
    for(int j=i+1; j<E; j++){
      array<char, E> edges2 = edges;
      array<char, N-1> config2 = config;
      edges2[j]=1;
      if(j<3){
	config2[j+2] = config2[j];
      } else {
	int val = config2[j];
	config2[j] = config2[j-3];
	for(int a=0; a<N-1; a++){
	  if(config2[a] == val){
	    config2[a] = config2[j-3];
	  }
	}
      }
      result.push_back(make_pair(edges2, config2));
      for(int k=j+1; k<E; k++){
	array<char, E> edges3 = edges2;
	array<char, N-1> config3 = config2;
	edges3[k]=1;
	if(k<3){
	  config3[k+2] = config3[k];
	} else {
	  int val = config3[k];
	  config3[k] = config3[k-3];
	  for(int a=0; a<N-1; a++){
	    if(config3[a] == val){
	      config3[a] = config3[k-3];
	    }
	  }
	}
	result.push_back(make_pair(edges3, config3));
	for(int m=k+1; m<E; m++){ 
	  array<char, E> edges4 = edges3;
	  array<char, N-1> config4 = config3;
	  edges4[m]=1;
	  if(m<3){
	    config4[m+2] = config4[m];
	  } else {
	    int val = config4[m];
	    config4[m] = config4[m-3];
	    for(int a=0; a<N-1; a++){
	      if(config4[a] == val){
		config4[a] = config4[m-3];
	      }
	    }
	  }
	  result.push_back(make_pair(edges4, config4));
	}
      }
    }
  }
  return result;
}

//check if a config row and a spanning forest vertex config are compatible
//reduced size base case version
bool is_compatible(array<char, N-1>& config_row, array<char, N-1>& forest){

  //special case when the row is all 0s
  bool all0 = true;
  bool all0_match = true;
  for(int k=0; k<N-1; k++){
    if(config_row[k] != 0){
      all0 = false;
      all0_match=false;
    }
    if(forest[k] != forest[0]){
      all0_match=false;
    }
  }
  if(all0){
    return all0_match;
  }

  //give them matching normalizations
  int smallest_unused = 1;
  for(int k=0; k<N-1; k++){
    if(config_row[k] >= smallest_unused){
      int valr = config_row[k];
      int valf = forest[k];
      for(int j=0; j<N-1; j++){
	if (config_row[j] == smallest_unused){
	  config_row[j] = valr;
	} else if (config_row[j] == valr){
	  config_row[j] = smallest_unused;
	}
	if (forest[j] == smallest_unused){
	  forest[j] = valf;
	} else if (forest[j] == valf){
	  forest[j] = smallest_unused;
	}
      }
      smallest_unused++;
    }
  }


  //check if same max value and they match at each nonzero entry of config_row
  int maxr=0;
  int maxf=0;
  for(int k=0; k<N-1; k++){
    if(config_row[k] != 0){
      if(config_row[k] != forest[k]){
	return false;
      }
    }
    if(config_row[k] > maxr){
      maxr = config_row[k];
    }
    if(forest[k] > maxf){
      maxf = forest[k];
    }
  }
  if(maxf != maxr){
    return false;
  }

  return true;
}


//pull out the actual work for point counting and try to be more efficient
int pt_count_helper(vector<list<array<char, E> > >& forests_vec, int i, int p,
		    array<char, E> used){
  //the later forest vecs tend to be shorter (and more likely to be 0)
  //which is why it counts down

  //base case
  if(i==-1){
    for(int j=0; j<E; j++){
      if(used[j]!=p-1){
    	return 0;
      }
    }
    return 1;
  }

  //inductive case
  int result = 0;
  for(list<array<char, E> >::iterator j=(forests_vec[i]).begin();
      j!=(forests_vec[i]).end(); j++){
    array<char, E> new_used = used;
    bool too_big_or_small = false;
    for(int k=0; k<E; k++){
      new_used[k] += (*j)[k];
      if((new_used[k] > p-1) || (new_used[k] < p-1-i)){
	too_big_or_small=true;
    	break;
      }
    }
    if(!too_big_or_small){
      result += pt_count_helper(forests_vec, i-1, p, new_used);
    }
  }

  return result;
}


//calculate the point count recursively for a given configuration
//used is the edges used so far
//all_forests is the list of all possible spanning forests
//forest_map is a map from config rows to allowable forests for that row
//all_forests passed by ref is just to avoid copying large structures
//forest_map will be added to as we process more rows
// this is the version for reduced base cases
int calc_pt_count(vector<array<char, N> > config, int p,
		  list<pair<array<char, E>,array<char, N-1> > >& all_forests,
		  map<array<char, N>, list<array<char, E> > >& forest_map){

  vector<list<array<char, E> > > forests_vec;
  for(int i=0; i<config.size(); i++){
    map<array<char, N>, list<array<char, E> > >::iterator cur_forests;
    cur_forests = forest_map.find(config[i]);
    if(cur_forests==forest_map.end()){
      //this config row hasn't had its forests computed yet so compute them now.

      //make a compressed version of the row with middle entries merged
      if (((config[i])[2] == 0) || ((config[i])[3] == 0)
	  || ((config[i])[2] == (config[i])[3])){
	//then compression is possible
	array<char, N-1> row_small_vers;
	for(int k=0; k<3; k++){
	  row_small_vers[k] = (config[i])[k];
	}
	for(int k=3; k<N-1; k++){
	  row_small_vers[k] = (config[i])[k+1];
	}
	if((config[i])[2]==0){
	  row_small_vers[2] = (config[i])[3];
	}

	list<array<char, E> > assoc_forests;
	for(list<pair<array<char, E>,array<char, N-1> > >::iterator j=all_forests.begin();
	    j != all_forests.end(); j++){
	  if(is_compatible(row_small_vers, (*j).second)){
	    assoc_forests.push_back((*j).first);
	  }
	}
	forest_map.insert(make_pair(config[i], assoc_forests));
	forests_vec.push_back(assoc_forests);
      } else {
	//compression is not possible so return 0
	return 0;
      }
    } else {
      // this config row already hat its forests computed so just use those
      forests_vec.push_back(cur_forests->second);
    }
  }
  
  array<char, E> empty = {0, 0, 0, 0, 0};
  return pt_count_helper(forests_vec, forests_vec.size()-1, p, empty)% p;

}

//iterate the system once.  Arguments by ref are to avoid copying big structures
//doubly sparse M (vec of triples) version
vector<int> iterate(int p, vector<array<int, 3> >& Mvec, vector<int>& v){
  vector<int> result(v.size(), 0);

  for(vector<array<int, 3> >::iterator it = Mvec.begin(); it!=Mvec.end(); it++){
    result[(*it)[0]] += (v[(*it)[1]])*((*it)[2]);
  }
  for(int i=0; i<result.size(); i++){
    result[i] = result[i]% p;
  }
  return result;
}


int main(int argc, char ** argv){
  // arguments for p=2
  //const int p = 2;
  //int iterations = 7 ; // previously calculated apparent period
  //

  // arguments for p=3
  const int p = 3;
  int iterations = 4356; // previously calculated apparent period
  //
  
  // initialize vector of configurations and the structures to store it:
  // a map and a queue instead of a vector so as to be faster
  queue<vector<array<char, N> > > not_yet_processed;
  map<vector<array<char, N> >, int> index_map;

  
  int k;
  for(k=0; k<p; k++){
    vector<array<char, N> > init_config;
    for(int i=0; i<k; i++){
      array<char, N> phi = {1, 1, 0, 0, 2, 2};
      init_config.push_back(phi);
    }
    for(int i=0; i<p-1-k; i++){
      array<char, N> phi = {1, 2, 0, 0, 2, 1};
      init_config.push_back(phi);
    }
    for(int i=0; i<p-1; i++){
      array<char, N> phi = {1, 2, 0, 0, 2, 3};
      init_config.push_back(phi);
    }
    not_yet_processed.push(init_config);
    index_map.insert(make_pair(init_config, k));
  }

  // initialize the matrix of the system of recurrences
  list<map<int, int> > M;

  // loop through the vector of configurations as it grows
  // building the matrix of the system of recurrences as we go
  // now rewritten with map and queue
  int i=k;
  while(!not_yet_processed.empty()){
    map<int, int> cur_M_row;
    list<vector<array<char, N> > > one_iteration;
    one_iteration = reduce(not_yet_processed.front(), 0, p-1, p-1);
    not_yet_processed.pop();
    for(list<vector<array<char, N> > >::iterator cur_red=one_iteration.begin();
	cur_red != one_iteration.end(); cur_red++){
      normalize(*cur_red);
      map<vector<array<char, N> >, int>::iterator cur_in_map;
      cur_in_map = index_map.find(*cur_red);
      if(cur_in_map != index_map.end()){
	if(cur_M_row.find(cur_in_map->second) != cur_M_row.end()){
	  cur_M_row[cur_in_map->second]++;
	} else {
	  cur_M_row.insert(make_pair(cur_in_map->second, 1));
	}
      } else {
	cur_M_row.insert(make_pair(i, 1));
	index_map.insert(make_pair(*cur_red, i));
	i++;
	if (i%1000 == 0){
	  cout << index_map.size() << ":" << M.size() << "  " << flush;
	}

	not_yet_processed.push(*cur_red);
	//cout << "just put element " << i << " in the map" << endl;
      }
    }
    M.push_back(cur_M_row);
  }
  
  cout << endl << "p=" << p << " number of equations=" << M.size() << endl;

  //build the different spanning trees and forests on the smallest graph
  list<pair<array<char, E>, array<char, N-1> > > all_forests = gen_forests();
  cout << "there are " << all_forests.size() << " forests" << endl;

  //make the initial condition vector
  //adjusted for the map version
  cout << "making initial condition vector" << endl;
  vector<int> init_v(index_map.size(), 0);
  i=0;
  map<array<char, N>, list<array<char, E> > > forest_map;
  for(map<vector<array<char, N> >, int>::iterator it=index_map.begin();
      it!=index_map.end(); it++){
    init_v[it->second] = calc_pt_count(it->first, p, all_forests, forest_map);
    if (i%1000 == 0){
      cout << i << "(" << forest_map.size() << ") " << flush;
    }
    i++;
  }
  cout << endl;
 
  //organize the M matrix differently for faster iterating
  //namely as a list of triples, (row index, col index, coeff)
  vector<array<int, 3> > Mvec;
  int index=0;
  for(list<map<int, int> >::iterator it = M.begin(); it != M.end(); it++){
    map<int, int> row = (*it);
    for(map<int, int>::iterator j=row.begin(); j!=row.end(); j++){
      Mvec.push_back({index, j->first, j->second});
    }
    index ++;
  }

  //iterate some times
  //need some binomial coefficients but only small ones so doesn't matter if it
  //isn't efficient.
  if (p>13){
    cout << "these numbers are too big for naive factorials, do better" << endl;
  }
  array<char, p> bin_coeffs;
  for(int j=0; j<p; j++){
    bin_coeffs[j] = 1;
    for(int k=0; k<j; k++){
      bin_coeffs[j] *= p-1-k;
    }
    for(int k=0; k<j; k++){
      bin_coeffs[j] /= k+1;
    }
  }
 
  vector<int> v = init_v;
  for (int i=0; i< 10000000; i++){
    for(int j=0; j<iterations; j++){
      v = iterate(p, Mvec, v);
      int val=0;
      for(int k=0; k<p; k++){
	val+= v[k]*(k%2==0?1:-1)*bin_coeffs[k];
      }
      cout << (val+p*p) % p;
    }
    cout << endl;
    bool ok = true;
    for (int j=0; j<init_v.size(); j++){
      if (v[j] != init_v[j]){
	ok = false;
	break;
      }
    }
    if (ok){
      cout << "after iteration " << (i+1)*iterations
	   << " v agrees with the init_v" << endl;
      break;
    }
  }
}

